Eigenvalue-less matrices from SL$_3(\mathbb{F}_7)$ to PSL$_3(\mathbb{F}_7)$

We analyse the set of matrices in SL$_3(\mathbb{F}_7)$ without eigenvalues explicitly, extracting nice bijections between the 18 equally sized conjugacy classes contained within. In doing so, we discover a set of $18$ commuting matrices for which every conjugacy class is represented and tells us how to decide when collections of commuting matrices are simultaneously conjugate. The main innovation is the proofs are accessible to undergraduates and do not rely on computer calculations nor very general theory. It is also rare that the details of special cases are written down.

==> SL_group_simulator.c <==
// IMPORTANT NOTE !!!
// ALways convert to Mod P!!!!!!!
// This is C. C. wait. I WANT C++
// I HAVE THE POWER OF VIM NOW

#include <stdio.h>
#include <stdbool.h>
#include <stdlib.h>

#define N 3
// Prime number is P
#define P 7

// Recursive function
void primeFactorise(int n) {

  if (n == 1) {
    printf("%d ", 1);
  }
  // Test if n is prime
  bool isPrime = true;

  for (int j = 2; j < n; j++) {
    if (n % j == 0) {
      isPrime = false;
    }
  }

  if (isPrime) {
    printf("%d ", n);
    return;
  }

  for (int j = 2; j < n; j++) {
    if (n % j == 0) {
      primeFactorise(n / j);
      printf(" x ");
      primeFactorise(j);
      break;
    }
  }
}


// Set matrix C to equal AB
void multiply(int C[N][N], int A[N][N], int B[N][N]) {
    for (int i = 0; i < N; i++) {
      for (int j = 0; j < N; j++) {
        C[i][j] = 0;
        for (int k = 0; k < N; k++) {
          C[i][j] += A[i][k] * B[k][j] + P * 98765;
          C[i][j] %= P;
        }
      }
    }
}
//Lets manually check one of the outputs? Just to affirm if codes screwing up or if there is just that many
void print_matrix(int A[N][N], FILE *fp) {
  for (int r = 0; r < N; r++) {
    fprintf(fp, "[ ");
    for (int c = 0; c < N; c++) {
      fprintf(fp, "%d ", A[r][c] % P);
    }
    fprintf(fp, "]\n");
  }
  fprintf(fp, "\n");
}
// is there something we havent done pls tell me ill do some stuff
// TODO
int determinant(int A[N][N]) {

  if (N != 3) {
    return -1;
  }

  // Only 3 x 3 case
  int a = A[0][0];
  int b = A[0][1];
  int c = A[0][2];
  int d = A[1][0];
  int e = A[1][1];
  int f = A[1][2];
  int g = A[2][0];
  int h = A[2][1];
  int i = A[2][2];

  return (a*e*i+b*f*g+c*d*h - c*e*g - b*d*i - a*f*h + P * 987654) % P;
}

int trace(int A[N][N]) {
  // Only three times three case
  int a = A[0][0];
  int e = A[1][1];
  int i = A[2][2];
  // Need to do modulo p
  return ((a + e + i) % P);
}

// C = A + B
void addMatrices(int C[N][N], int A[N][N], int B[N][N]) {
  for (int i = 0; i < N; i++) {
      for (int j = 0; j < N; j++) {
        C[i][j] = (A[i][j] + B[i][j] + P * 987654) % P;
      }
  }
}

bool hasEigenvalue(int A[N][N]) {
  bool result = false;

  // Create -lambda * I matrix
  int B[N][N];
  for (int lambda = 0; lambda < P; lambda++) {
    for (int i = 0; i < N; i++) {
      for (int j = 0; j < N; j++) {
        if (i != j) {
          B[i][j] = 0;
        } else {
          B[i][j] = -lambda;
        }
      }
    }
    int C[N][N];
    addMatrices(C, A, B);
    if (determinant(C) == 0) {
      result = true;
    }
  }
  return result;
}

// Might not need this function
bool isEigenvector(int A[N][N], int vector[N]) {
  int vector2matrix[N][1];
  for (int i = 0; i < N; i++) {

  }
  return false;
}

int main(){
   FILE *fp_all_matrices;
   FILE *fp_tr0;
   FILE *fp_tr1;
   FILE *fp_tr2;
   FILE *fp_tr3;
   FILE *fp_tr4;
   FILE *fp_tr5;
   FILE *fp_tr6;

   fp_all_matrices = fopen("entire_group.txt", "w");
   fp_tr0 = fopen("tr0.txt", "w");
   fp_tr1 = fopen("tr1.txt", "w");
   fp_tr2 = fopen("tr2.txt", "w");
   fp_tr3 = fopen("tr3.txt", "w");
   fp_tr4 = fopen("tr4.txt", "w");
   fp_tr5 = fopen("tr5.txt", "w");
   fp_tr6 = fopen("tr6.txt", "w");


  int matrix1[N][N] = {{1, 2, 3}, {4, 5, 6}, {7, 8, 9}};
  int matrix2[N][N] = {{3, 4, 2}, {4, 2, 3}, {5, 2, 1}};
  int matrix3[N][N];

  int num_matrices_eigen = 0;
  int num_matrices_noteigen_tr0=0;
  int num_matrices_noteigen_tr1=0;
  int num_matrices_noteigen_tr2=0;
  int num_matrices_noteigen_tr3=0;
  int num_matrices_noteigen_tr4=0;
  int num_matrices_noteigen_tr5=0;
  int num_matrices_noteigen_tr6=0;
  int all_det_one_trace_one=0;
  int all_det_one_matrices = 0;
  //multiply(matrix3, matrix1, matrix2);
  //print_matrix(matrix3);
  // HORRIFYING FOR LOOP

  int maxCount = 100;
  int count = 0;

  for (int a = 0; a < P; a++) {
    for (int b = 0; b < P; b++) {
      for (int c = 0; c < P; c++) {
        for (int d = 0; d < P; d++) {
          for (int e = 0; e < P; e++) {
            for (int f = 0; f < P; f++) {
              for (int g = 0; g < P; g++) {
                for (int h= 0; h < P; h++) {
                  for (int i = 0; i < P; i++) {
                    int A[3][3] = {{a, b, c}, {d, e, f}, {g, h, i}};
                    if (determinant(A) == 1) {
                      all_det_one_matrices++;
                      print_matrix(A, fp_all_matrices);
                      count++;
                    }
                    if (determinant(A) == 1 && trace(A)==0 && !hasEigenvalue(A)) {
                      print_matrix(A, fp_tr0);
                      num_matrices_noteigen_tr0++;
                    }
                    if (determinant(A) == 1 && trace(A)==1 && !hasEigenvalue(A)) {
                    print_matrix(A, fp_tr1);
                      num_matrices_noteigen_tr1++;
                    }
                    if (determinant(A) == 1 && trace(A)==2 && !hasEigenvalue(A)) {
                    print_matrix(A, fp_tr2);
                      num_matrices_noteigen_tr2++;
                    }
                    if (determinant(A) == 1 && trace(A)==3 && !hasEigenvalue(A)) {
                    print_matrix(A, fp_tr3);
                      num_matrices_noteigen_tr3++;
                    }
                    if (determinant(A) == 1 && trace(A)==4 && !hasEigenvalue(A)) {
                    print_matrix(A, fp_tr4);
                      num_matrices_noteigen_tr4++;
                    }
                    if (determinant(A) == 1 && trace(A)==5 && !hasEigenvalue(A)) {
                    print_matrix(A, fp_tr5);
                      num_matrices_noteigen_tr5++;
                    }
                    if (determinant(A) == 1 && trace(A)==6 && !hasEigenvalue(A)) {
                      print_matrix(A, fp_tr6);
                      num_matrices_noteigen_tr6++;
                    }
                  }
                }
              }
            }
          }
        }
      }
    }
  }
  printf("Size of entire group: %d\n", all_det_one_matrices);
  primeFactorise(all_det_one_matrices);

  printf("\nNum matrices det 1 trace 0 not eigen: %d\n", num_matrices_noteigen_tr0);
  primeFactorise(num_matrices_noteigen_tr0);
  printf("\nNum matrices det 1 trace 1 not eigen: %d\n", num_matrices_noteigen_tr1);
  primeFactorise(num_matrices_noteigen_tr1);
  printf("\nNum matrices det 1 trace 2 not eigen: %d\n", num_matrices_noteigen_tr2);
  primeFactorise(num_matrices_noteigen_tr2);
  printf("\nNum matrices det 1 trace 3 not eigen: %d\n", num_matrices_noteigen_tr3);
  primeFactorise(num_matrices_noteigen_tr3);
  printf("\nNum matrices det 1 trace 4 not eigen: %d\n", num_matrices_noteigen_tr4);
  primeFactorise(num_matrices_noteigen_tr4);
  printf("\nNum matrices det 1 trace 5 not eigen: %d\n", num_matrices_noteigen_tr5);
  primeFactorise(num_matrices_noteigen_tr5);
  printf("\nNum matrices det 1 trace 6 not eigen: %d\n", num_matrices_noteigen_tr6);
  primeFactorise(num_matrices_noteigen_tr6);

  // printf("\nSize of Matrices in Trace 0: %d\n", all_det_one_trace_one);
  // primeFactorise(all_det_one_trace_one);
  // printf("\nSize of entire no eigenvalue: %d\n", num_matrices_eigen);
  // primeFactorise(num_matrices_eigen);
  // printf("\nSize of entire yes eigenvalue: %d\n", num_matrices_noteigen);
  // primeFactorise(num_matrices_noteigen);
  return 0;
}
//The number of size trace 0 is about a 7th of the size of the entire group


